Online Learning Demands in Max-min Fairness

We describe mechanisms for the allocation of a scarce resource among multiple users in a way that is efficient, fair, and strategy-proof, but when users do not know their resource requirements. The mechanism is repeated for multiple rounds and a user's requirements can change on each round. At the end of each round, users provide feedback about the allocation they received, enabling the mechanism to learn user preferences over time. Such situations are common in the shared usage of a compute cluster among many users in an organisation, where all teams may not precisely know the amount of resources needed to execute their jobs. By understating their requirements, users will receive less than they need and consequently not achieve their goals. By overstating them, they may siphon away precious resources that could be useful to others in the organisation. We formalise this task of online learning in fair division via notions of efficiency, fairness, and strategy-proofness applicable to this setting, and study this problem under three types of feedback: when the users' observations are deterministic, when they are stochastic and follow a parametric model, and when they are stochastic and nonparametric. We derive mechanisms inspired by the classical max-min fairness procedure that achieve these requisites, and quantify the extent to which they are achieved via asymptotic rates. We corroborate these insights with an experimental evaluation on synthetic problems and a web-serving task.

==> comments_dir_copy.sh <==
export date_str=$(date +"%m%d.pdf")
cp v2_mmflearn.pdf ~/Dropbox/Misc/paper_comments/mmflearn_$date_str



==> copy_to_watson.sh <==
# make bib
scp v2_mmflearn.pdf watson:~/public_html/vv8gstpcln8xe/mmflearn.pdf



==> figs/simul/copy_figs.sh <==
cp ~/projects/MMF/expmmf/exp/*.pdf ./new/


==> genFinalSupp.sh <==
pdflatex main.tex
pdftk main.pdf cat 1-11 output submission.pdf
pdftk main.pdf cat 12-end output supplementary.pdf
cp main.pdf full.pdf



==> transfer_figures.sh <==
cp ../expmmf/exp/result_figs/*.pdf figs/

